Causal statistical modeling and calculation of distribution functions of classification features

Statistical system models provide the basis for the examination of various sorts of distributions. Classification distributions are a very common and versatile form of statistics in e.g. real economic, social, and IT systems. The statistical distributions of classification features can be applied in determining the a priori probabilities in Bayesian networks. We investigate a statistical model of classification distributions based on finding the critical point of a specialized form of entropy. A distribution function for classification features is derived, with the two parameters $n_0$, minimal class, and $\bar{N}$, average number of classes. Efficient algorithms for the computation of the class probabilities and the approximation of real frequency distributions are developed and applied to examples from different domains. The method is compared to established distributions like Zipf's law. The majority of examples can be approximated with a sufficient quality ($3-5\%$).

==> anc/approxim_distribution.py <==
"""
# Example script for: Causal statistical modeling and calculation of
distribution functions of classification features

(Version: December 19, 2019)

This script approximates the frequency distribution in a csv-file
with the methods described in Section 3 and Section 4.1.2 of the
article.

Example Format:
Column A; Columb B; ...
Class A; 124; ...
Class B; 60; ...
Class C; 30; ...
Class D; 16.6; ...
...

The results can be stored in another csv-file and shown graphically.

Arguments:
    (optional: 1 path (file / directory) with Input CSV)
    (optional: output path)
    (optional: boolean, whether matplotlib output is wanted)
    (optional: csv-delimiter (standard: ";"))

If no input is given:
    random distribution is generated and approximated.
    (and if sympy is installed: small test of lerchphi-function is performed)

Example calls:
    python3 approxim_distribution.py
    python3 approxim_distribution.py test.csv test_output.csv
    python3 approxim_distribution.py charts
    python3 approxim_distribution.py charts new_charts

This program needs a Python3-installation that includes the Modules
numpy, scipy and, if graphical output is needed, matplotlib.

Further instructions for installing scientific python can be found at
https://www.scipy.org/install.html

(tested with Python versions 3.6.9 and 3.7.4 (Anaconda))
"""

import csv
import numpy as np
import time
import scipy.optimize
import os

# Try importing GUI Module:
try:
    import matplotlib
    import matplotlib.pyplot as plt
    import matplotlib.patches as mpatches
    import matplotlib.gridspec as gridspec
    GUI_ALLOWED = True
except ModuleNotFoundError:
    GUI_ALLOWED = False


def lerchphi(z, s, a, accuracy=1e-12, nmax=2000000, warnings=True):
    """accepts 3 scalars, returns 0 on error

    Implementation:
    Computes first 64 items, then next 128, then next 256...
    => checks accuracy for each step and returns sum of all elements if
    accuracy is reached
    for consistency: only actually sums items >= accuracy
    """
    if not(np.isfinite(z) and np.isfinite(s) and np.isfinite(a)):
        if warnings:
            print(("Warning: Lerch {},{},{} contains invalid numbers." +
                   "Returning 0!").format(z, s, a))
        return 0

    if abs(z) > 1 or (a == int(a) and a <= 0):
        if warnings:
            print(("Warning: Lerch {},{},{} will not converge. " +
                   "Returning 0!").format(z, s, a))
        return 0

    result = 0
    k_0 = 0
    steps = 4 ** np.arange(3, int(np.log(nmax)/np.log(4))+1, dtype=np.int32)
    for i, n in enumerate(steps):
        ar_k = np.arange(k_0, k_0 + n, dtype=np.longdouble)
        summands = np.power(z, ar_k) / np.power(ar_k+a, s)
        # Indices where accuracy is reached:
        i_acc = np.nonzero(summands < accuracy)[0]
        if len(i_acc) > 0:
            return result + np.sum(summands[:i_acc[0]])
        result += np.sum(summands)
        k_0 += n

    last_acc = summands[-1]
    print(("WARNING: Lerch {},{},{} may not have converged. LastAcc:" +
           "{}. Returning last result. Tries: {}").format(z, s, a,
          summands[-1], k_0))

    return result


def f_error(a, b, axis=None):
    """Default error function"""
    return np.sqrt(np.sum(np.square(a-b), axis=axis))


def f_zipf(ar_k, s):
    """ 1-parametric Zipf distribution
    Note: ar_k has to be array of class numbers (1,...)
    """
    if len(ar_k) == 1:
        raise ValueError("Approximating One_Element Array is useless!")
    if np.min(ar_k) == 0:
        raise ValueError("Invalid class number: {}".format(np.min(ar_k)))
    summands = np.power(ar_k, -s)
    return summands/np.sum(summands)


def f_exp(ar_k, g):
    """Normalized exponential distribution.
    Note: ar_k has to be array of class numbers (1,...)"""
    if len(ar_k) == 1:
        raise ValueError("Approximating One_Element Array is useless!")
    summands = np.exp(-g*ar_k)
    return summands / np.sum(summands)


def fit_1d(f, data, x0=1.0):
    """1-dimensional curve-fit"""
    ar_k = np.arange(1, len(data)+1)
    popt, pcov = scipy.optimize.curve_fit(f, ar_k, data, p0=(x0))
    return popt[0], f(ar_k, popt[0])


def n0_optimized_approx(z, data=None, n0_max=199, n0_min=1,
                        return_plot=False, n0_accuracy=1e-4):
    """
    Finds the optimal N0 for a given z = exp(-gamma) and Distribution data
    data has to be normalized and sorted!
    returns n0-value and error.
    if return_plot is set: also return array with n0-values and errors
    n0_accuracy: see Section 3.5 of the article for an explanation.
                 setting this to None disables the feature.
    """
    m = len(data)

    # Class numbers: 1,...,m (in Python-Convention: 0,...,m-1)
    # n0-Tries: n0_min, ...., n0_max
    # => summand indexes:
    indexes = np.arange(n0_min, m + n0_max, dtype=np.longdouble)
    summands = np.power(z, indexes) * np.power(indexes, -2)

    ar_n0i = np.arange(n0_max - n0_min + 1)

    # Change last summand to include infinite remainder:
    summands[-1] = z ** (m+n0_max-1) * lerchphi(z, 2, (m+n0_max-1))

    cumsum_0 = np.cumsum(summands[::-1])[::-1]

    # 2D-Matrix with indices, each row corresponds to one n0
    matr_ind = np.int32(ar_n0i[:, None] + np.arange(m)[None, :])

    # Actual Matrix:
    matr = cumsum_0[matr_ind]
    sums = np.sum(matr, axis=1)
    valid_rows = np.nonzero(sums)[0]

    if len(valid_rows) == 0:
        raise ValueError("All n0 lead to sum zero for gamma={}!".format(gamma))

    valid_sums = sums[valid_rows]

    matr_normalized = matr[valid_rows, :] / valid_sums[:, None]

    ar_n0 = ar_n0i[valid_rows] + n0_min

    err = f_error(matr_normalized, data[None, :], axis=1)
    row_min = np.argmin(err)

    # Option: Check for convergence left of minimum
    # (choose lower value of n0 that does not notably differ
    # from global minimum. cf. Section 3.5)
    if (n0_accuracy is not None) and row_min > 0:
        # Find all n0 before minimum where error differs from right
        # neighbor value by more than n0_accuracy:
        large_diff = np.abs(np.diff(err[:row_min+1])) > n0_accuracy
        # Indices of true values:
        large_diff_ind = np.nonzero(large_diff)[0]
        if len(large_diff_ind) == 0:  # all values have desired accuracy
            if row_min > 0:
                print(("Warning during fit: n0_accuracy of {} resulted " +
                       "N0= {}->{}").format(n0_accuracy, ar_n0[row_min],
                                            ar_n0[0]))
                print("First N0-Errors: ", err[:4])
            row_min = 0
        else:
            row_min = large_diff_ind[-1]+1
            # Warning if found n0 is close to n0_max
            if ar_n0[row_min] == n0_max:
                print("Warning during fit: n0 == n0_max: z=", z, "n0",
                      ar_n0[row_min], "diff", err[row_min-1]-err[row_min])

    if return_plot:
        return ar_n0[row_min], err[row_min], (ar_n0, err)
    else:
        return ar_n0[row_min], err[row_min]


def f_approx(z, n0, m):
    """Calculate distribution of length m for a given z=exp(-gamma) and n0"""
    indexes = np.arange(n0, m + n0, dtype=np.longdouble)
    summands = np.power(z, indexes) * np.power(indexes, -2)
    summands[-1] = z ** (m+n0-1) * lerchphi(z, 2, (m+n0-1))
    cumsum_0 = np.cumsum(summands[::-1])[::-1]
    s = np.sum(cumsum_0)
    if s == 0:
        print("WARNING: Returning p=0 for z={},n0={},m={}".format(z, n0, m))
        return np.zeros(m)
    return cumsum_0 / s


def f_voss(z, m):
    """Returns case from Voss-Paper, N_0=2, n_0=1"""
    if m < 2:
        raise ValueError("Cant compute Voss distribution for 1-element array")
    p = f_approx(z, 1, m)
    # The first class has the same frequency as the second one:
    p[0] = p[1]
    # Renormalize:
    p = p / np.sum(p)
    return p


def fit_voss(data):
    """Fits to one-parametric distribution, N_0=2, n_0=1"""
    ar_k = np.arange(1, len(data)+1)

    def f(ar_k, z):
        return f_voss(z, len(data))
    popt, pcov = scipy.optimize.curve_fit(f, ar_k, data, bounds=(0, 1))
    return popt[0], f(ar_k, popt[0])


def optimize(data, n_z=1999, z_bounds=None, return_plots=False,
             n0_fixed=None):
    """Finds optimal z and n0 for given distribution "data".
    if return_plots is False (default): Returns z, n0, error
    if return_plots is True: returns (ar_z, ar_n0, ar_err)
    if z_bounds is not given, [1/(n_z+1), 1-1/(n_z+1)] is used.
    Parameter n0_fixed allows optimizations with a fixed N0.
    """
    if z_bounds is None:
        step = 1/(n_z+1)
        z_bounds = (step, 1-step)

    m = len(data)

    # Check input for obvious flaws:
    if np.max(np.diff(data)) > 0:         # not descending
        raise ValueError("Error: Distr. has to be sorted properly!")

    if np.abs(np.sum(data)-1) > 1e-6:     # not normalized
        raise ValueError("Distr has to be normalized.")

    ar_z = np.linspace(*z_bounds, n_z)

    # Initialize empty arrays:
    ar_n0 = np.zeros(n_z)
    ar_err = np.zeros(n_z)

    for i, z in enumerate(ar_z):
        if n0_fixed is None:
            ar_n0[i], ar_err[i] = n0_optimized_approx(z, data)
        else:
            ar_n0[i] = n0_fixed
            ar_err[i] = f_error(data, f_approx(z, n0_fixed, m))

    if return_plots:
        return ar_z, ar_n0, ar_err

    i0 = np.argmin(ar_err)

    return ar_z[i0], ar_n0[i0], ar_err[i0]


def nm_from_z_n0(z, n0):
    """Computes \overline{N} by the formula given in
       section 3.1 of the article"""
    tau = lerchphi(z, 1, n0)
    return 1 / ((1-z) * tau)


def z_from_nm_n0(nm, n0, z_min=1e-14, z_max=1-1e-14):
    """solves nm(z) = nm for z"""
    def f(z):
        return nm_from_z_n0(z=z, n0=n0) - nm
    if f(zmax) < 0:
        print("Returning zmax instead of solving.")
        return zmax
    if f(zmin) > 0:
        print("Returning zmin instead of solving.")
        return zmin
    sol = scipy.optimize.root_scalar(f, method="brentq",
                                     bracket=(zmin, zmax))
    return sol.root


def import_csv(filepath, delimiter, return_dict=True, data_col=1):
    """reads first first two columns of csv file"""

    with open(filepath) as f:
        reader = csv.reader(f, delimiter=delimiter)
        classes = []
        values = []
        first_rows_right = []
        for i, row in enumerate(reader):
            if i <= 1:
                first_rows_right.append(row[2:])
            if i > 0:
                classes.append(row[0].strip())
                values.append(float(row[data_col].strip()))
    if return_dict:
        return classes, values, dict(zip(*first_rows_right))
    else:
        return classes, values


def csv_approx(path_in=None, path_out=None, gui=True, delimiter=";"):
    """
    Takes file(s) from path_in.
    optionally:
        Writes approximations to path_out
        Shows matplotlib-Window with bar chart and error plots.
    """
    # Allow for directories / randomly generated data instead of files:
    if path_in is None:  # create random distribution
        pass
    elif os.path.isdir(path_in) and (path_out is None or
                                     os.path.isdir(path_out)):
        # Find all csv-Files in directory:
        files = [f for f in os.listdir(path_in) if f.lower().endswith(
                 ".csv") and os.path.isfile(os.path.join(path_in, f))]
        files.sort()

        # Confirm writing to directory:
        if path_out is not None:
            input(("Press ENTER to write {} new charts to " +
                   "directory {}").format(len(files), path_out))
        for i, f in enumerate(files):
            f0 = os.path.join(path_in, f)
            if path_out is None:
                csv_approx(f0, gui=gui)
            else:
                f1 = os.path.join(path_out, f)
                csv_approx(f0, f1, gui=gui)
        return 0
    elif not os.path.isfile(path_in):
        raise ValueError("{} is not a file".format(path_in))

    # Approximate file:
    if path_in is None:
        m = np.random.randint(4, 40)
        keys = [str(k+1) for k in range(m)]
        values = np.random.uniform(0, 1, m)
        values = -np.sort(-values)

    else:
        keys, values = import_csv(path_in, delimiter, return_dict=0)

    # Sort values and classes by value (descending)
    values, keys = list(zip(*sorted(zip(values, keys), reverse=1)))

    # Normalization:
    relative = values/np.sum(values)
    m = len(relative)

    # Approximation:
    t0 = time.time()
    ar_z, ar_n0, ar_er = optimize(relative, return_plots=True)
    i0 = np.argmin(ar_er)
    z = ar_z[i0]
    n0 = ar_n0[i0]
    er = ar_er[i0]

    print("1 approximation took {:.1f}s".format(time.time()-t0))

    approx = f_approx(z, n0, m)

    a_zipf1 = f_zipf(np.arange(1, m + 1), 1.0)
    e_zipf1 = f_error(a_zipf1, relative)
    s_zipf, a_zipf = fit_1d(f_zipf, relative)
    e_zipf = f_error(a_zipf, relative)
    g_exp, a_exp = fit_1d(f_exp, relative)
    e_exp = f_error(a_exp, relative)
    z_voss, a_voss = fit_voss(relative)
    e_voss = f_error(a_voss, relative)

    # Print data to csv file:
    if path_out is not None:
        # Compute ideal n0=1 case:
        z_ideal, trash, e_ideal = optimize(relative, n0_fixed=1)

        lines = [["Classes", "Relative", "Approximated", "Zipf", "Exponential",
                  "Zipf1", "N0", "Navg", "Error", "z", "ZipfS", "ExpG",
                  "ErrorZipf", "ErrorExp", "ErrorZipf1", "zIdeal",
                  "ErrorIdeal", "zVoss", "ErrorVoss"]]

        for i in range(m):
            ll = [keys[i], relative[i], approx[i], a_zipf[i], a_exp[i],
                  a_zipf1[i]]
            if i == 0:
                ll += [int(n0), nm_from_z_n0(z, n0), er, z, s_zipf, g_exp,
                       e_zipf, e_exp, e_zipf1, z_ideal, e_ideal,
                       z_voss, e_voss]
            else:
                ll += ["" for j in range(len(lines[0])-len(ll))]
            lines.append(ll)

        txt = "\n".join([(delimiter+"\t").join([str(x) for x in ll])
                         for ll in lines])

        if os.path.isfile(path_out):
            print("Overwriting " + path_out)
        with open(path_out, "w") as f:
            f.write(txt)
        print("Wrote to file " + path_out)

    # MATPLOTLIB OUTPUT:
    if gui and GUI_ALLOWED:
        fig = plt.figure(tight_layout=True, figsize=(16, 9))
        if path_in is None:
            fig.canvas.set_window_title("Random distribution")
        else:
            fig.canvas.set_window_title(path_in)
        gs = gridspec.GridSpec(2, 2, width_ratios=[2, 1],
                               height_ratios=[2.5, 1])
        ax0 = fig.add_subplot(gs[0, :])

        # 1/2 of the width of the bars:
        w = 1/6
        x = np.arange(1, m + 1)

        ax0.bar(x - 2*w, relative, w, label='Original Data')
        ax0.bar(x - 1*w, approx, w, label="Approx.")
        ax0.bar(x + 0*w, a_zipf1, w, label="Zipf, $s=1$")
        ax0.bar(x + 1*w, a_zipf, w, label="Zipf, $s={:.1f}$".format(s_zipf))
        ax0.bar(x + 2*w, a_exp, w, label="Exp")

        ax0.set_ylabel("Relative Frequency")
        ax0.set_ylim(ymin=0)

        # x-Axis with text-labels:
        ax0.set_xticks(x)
        fontdict = {"fontsize": 8.5, "rotation": 60,
                    "horizontalalignment": "right"}
        labels = [x[:15] + (".", "")[len(x) < 15] for x in keys]
        ax0.set_xticklabels(labels, fontdict=fontdict)

        ax0.set_title("m={}, Error={:.3f}, Zipf-Error={:.3f}".format(
                      m, np.min(ar_er), e_zipf))

        ax0.legend()

        # Draw z / Error - Plot:
        ax1 = fig.add_subplot(gs[1, 0])
        error_plot(ax1, ar_z, ar_n0, ar_er)

        # Compute n0/error Plot:
        t1, t2, n0_distr = n0_optimized_approx(z, relative,
                                               return_plot=True)
        # Draw N0 / Error - Plot
        ax2 = fig.add_subplot(gs[1, 1])
        n0_plot(ax2, *n0_distr)

        # More space between subplots:
        plt.gcf().subplots_adjust(wspace=0.4)

        print("Showing graph, exit Window to continue.")
        plt.show()


def n0_plot(ax, ar_n0, ar_er, markersize=3, linewidth=0.7,
            color="darkred", line_color="darkblue"):
    """Plots an Error(N0)-Graph on ax.
    Parameters:
    ax: axes-Object
    ar_n0 and ar_n0: arrays with x- and y-values
    markersize, linewidth, color and line_color: visual parameters
    """
    ax.plot(ar_n0, ar_er, "o", color=color, markersize=markersize,
            label="$Error(n_0)$")
    ax.set_xlabel("$n_0$")
    ax.set_ylabel("$Error(n_0)$")

    # Limit axis to meaningful range:
    n0_opt = ar_n0[np.argmin(ar_er)]
    n0_max = min(np.max(ar_n0), max(3*n0_opt, 50))
    ax.set_xlim(xmin=0, xmax=n0_max)
    ax.set_ylim(ymin=0)

    # Enforce integer labels on x-Axis:
    ax.xaxis.set_major_locator(matplotlib.ticker.MaxNLocator(integer=True))

    # Draw horizontal line to emphasize minimum:
    ax.hlines(np.min(ar_er), 0, n0_max, linewidth=linewidth,
              color=line_color)


def error_plot(ax, ar_z, ar_n0, ar_er, nm_range=(1, 200), notitle=True,
               e_color="darkred", nm_color="cornflowerblue",
               n0_color="seagreen", l_color="black"):
    """Plots an Error(z)-Graph on ax and N0(z) and \overline{N}(z)
    """

    # Compute \overline{N}-Values:
    ar_nm = np.array([nm_from_z_n0(ar_z[i], ar_n0[i]) for i in
                      range(len(ar_z))])
    nm_min, nm_max = nm_range

    # Find optimum:
    err = min(ar_er)
    z_opt = ar_z[np.argmin(ar_er)]

    axt = ax.twinx()

    # Markersize:
    ms = 0.6
    axt.plot(ar_z, ar_er, "o", color=e_color, markersize=0.8*ms,
             label="$Error(\\gamma)$")
    ax.plot(ar_z, ar_n0, "o", color=n0_color, markersize=ms,
            label="$n_0^{optimal}(\\gamma)$")
    ax.plot(ar_z, ar_nm, "o", color=nm_color, markersize=ms,
            label="$\\bar{N}(\\gamma)$")

    if not notitle:
        ax.set_title(r"Development of Error&Nquer with x=exp(-gammma)")

    ax.set_ylabel(r"N")
    axt.set_ylabel("$Error(\\gamma)$")
    ax.set_xlabel("$\\exp(-\\gamma)$")

    axt.vlines(z_opt, 0, err, linewidth=0.9, color=l_color)

    # Set axis limits:
    er_max = max(2.5*err, 0.1)
    axt.set_ylim(ymin=0, ymax=er_max)
    y_valid_nms = ar_nm[np.nonzero((ar_nm >= nm_min)*(ar_nm <= nm_max))[0]]
    ax.set_ylim(ymin=0, ymax=min(int(np.max(y_valid_nms))+1, nm_max))
    x_valid_ers = ar_z[np.nonzero(ar_er <= er_max)[0]]
    ax.set_xlim(xmin=0.95*np.min(x_valid_ers), xmax=1)

    # Create new legend:
    p_e = mpatches.Patch(color=e_color, label="$Error(\\gamma)$")
    p_n0 = mpatches.Patch(color=n0_color, label="$n_0^{optimal}(\\gamma)$")
    p_nm = mpatches.Patch(color=nm_color, label="$\\bar{N}(\\gamma)$")
    handles = [p_n0, p_nm, p_e]
    labels = ["$n_0^{optimal}(\\gamma)$", "$\\bar{N}(\\gamma)$",
              "$Error(\\gamma)$"]
    ax.legend(handles, labels)


def lerch_tests():
    """Compares the custom method for the Lerch transcendent with
    the function from the mpmath module.
    """
    try:
        import mpmath
        print("\nLerchphi-Test:")
        s, a = 2, 1
        l_z = [0.01+i/200 for i in range(198)]
        t0 = time.time()
        l_mine = np.array([lerchphi(x, s, a) for x in l_z])
        t_m = time.time()
        l_theirs = np.array([float(mpmath.lerchphi(x, s, a)) for x in l_z])
        print("Custom time: ", t_m-t0, "mpmath time: ", time.time()-t_m)
        print("Differences: ")
        for i, x in enumerate(l_mine-l_theirs):
            print(l_z[i], ":", x)
    except ModuleNotFoundError:
        print("\nInstall sympy to compare to mpmath.lerchphi")


def main(args):
    """ Main function.
    Calls csv_approx(*args)
    If empty list is given: prints docstring and also calls lerch_tests().
    """
    # Print docstring if file is called without arguments:
    if len(args) == 0:
        print(__doc__)

    csv_approx(*args)

    # Test lerchphi-function if file was called without arguments:
    if len(args) == 0:
        lerch_tests()


if __name__ == '__main__':
    import sys
    sys.exit(main(sys.argv[1:]))

